Moduli stabilization in type IIB orientifolds at $h^{2,1}=50$

We study moduli stabilization in Calabi-Yau orientifold compactifications of type IIB string theory with O3- and O7-planes. We consider a Calabi-Yau three-fold with Hodge number $h^{2,1}=50$ and stabilize all axio-dilaton and complex-structure moduli by three-form fluxes. This is a challenging task, especially for large moduli-space dimensions. To address this question we develop an algorithm to generate $10^5$ flux vacua with small flux number $N_{\rm flux}$. Based on recent results by Crin\`o et al. we estimate the bound imposed by the tadpole-cancellation condition as $N_{\rm flux}\leq \mathcal O(10^3)$, however, the smallest flux number we obtain in our search is of order $N_{\rm flux}=\mathcal O(10^{4})$. This implies, in particular, that for all solutions to the F-term equations in our data set the tadpole conjecture is satisfied.

==> anc/minima.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     33720,        827]
NotebookOptionsPosition[     31512,        777]
NotebookOutlinePosition[     31911,        793]
CellTagsIndexPosition[     31868,        790]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Moduli stabilization in type IIB orientifolds at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["h", 
    RowBox[{"2", ",", "1"}]], TraditionalForm]],ExpressionUUID->
  "57bef8ed-0d03-4b18-972b-d39cf06980d4"],
 " = 50"
}], "Title",
 CellChangeTimes->{{3.867480629767582*^9, 3.8674806345697393`*^9}, {
  3.879909714040244*^9, 3.879909730876767*^9}, {3.8805135800075502`*^9, 
  3.880513588133456*^9}},ExpressionUUID->"1ba76b4a-114a-4740-b159-\
2d904bcc5f2c"],

Cell["\<\
Konstantinos Tsagkaris, Erik Plauschinn
arXiv:2207.13721\
\>", "Text",
 CellChangeTimes->{{3.880516218691107*^9, 3.880516232126562*^9}, 
   3.8805377153586283`*^9, {3.882941189170233*^9, 
   3.8829411956525106`*^9}},ExpressionUUID->"bcfb76b6-7a44-4a58-88d9-\
0114b7d673f3"],

Cell[CellGroupData[{

Cell["Instructions", "Section",
 CellChangeTimes->{{3.867480655345437*^9, 3.867480672665422*^9}, {
  3.86758825320297*^9, 3.867588258320724*^9}, {3.87990973470483*^9, 
  3.879909736167416*^9}, {3.883036709915592*^9, 
  3.883036711905089*^9}},ExpressionUUID->"7af340c0-6ea5-4fe5-9b81-\
c626753284f9"],

Cell["\<\
Place all three files \
\[OpenCurlyDoubleQuote]minima.nb\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]data.csv\[CloseCurlyDoubleQuote], and \
\[OpenCurlyDoubleQuote]triple_intersection_numbers.csv\[CloseCurlyDoubleQuote]\
 into the same directory.\
\>", "Text",
 CellChangeTimes->{{3.88303671331627*^9, 
  3.8830367809251842`*^9}},ExpressionUUID->"5b1540cd-027c-412a-b679-\
510bdcb708b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.867480655345437*^9, 3.867480672665422*^9}, {
  3.86758825320297*^9, 3.867588258320724*^9}, {3.87990973470483*^9, 
  3.879909736167416*^9}},ExpressionUUID->"9c3281d6-03a7-4845-8202-\
9709e4fbfe34"],

Cell[CellGroupData[{

Cell["Prepotential", "Subsection",
 CellChangeTimes->{{3.8674806754421062`*^9, 3.867480680814226*^9}, {
  3.867480975213331*^9, 3.867480980940929*^9}, {3.867481037939777*^9, 
  3.867481039491406*^9}},ExpressionUUID->"66afccbf-5016-46b2-92e0-\
7a3b0ecd252e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"##", "#", " ", "set", " ", "dimension", " ", "##", "#"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dim", "=", "50"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "##", "#", " ", "import", " ", "triple", " ", "intersection", " ", 
      "numbers", " ", "\[Kappa]"}], ";", " ", 
     RowBox[{
     "define", " ", "second", " ", "Chern", " ", "class", " ", "and", " ", 
      "Euler", " ", "number", " ", "##", "#"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Kappa]", "=", 
     RowBox[{"Round", "[", 
      RowBox[{"ArrayReshape", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Import", "[", 
         RowBox[{
          RowBox[{"FileNameJoin", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"NotebookDirectory", "[", "]"}], ",", 
             RowBox[{
             "StringJoin", "[", "\"\<triple_intersection_numbers.csv\>\"", 
              "]"}]}], "}"}], "]"}], ",", "\"\<Data\>\""}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"dim", ",", "dim", ",", "dim"}], "}"}]}], "]"}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "10", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "6", ",", "6", ",", "4", ",", "6", 
       ",", "4", ",", "4", ",", "2", ",", "4", ",", "0", ",", "2", ",", "4", 
       ",", "0", ",", "2", ",", "8", ",", "8", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "10", ",", "2", ",", "10", ",", "2",
        ",", "0", ",", "2", ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"euler", "=", "90"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "##", "#", " ", "define", " ", "prepotential", " ", "F", " ", "with", " ",
      "perturbative", " ", "corrections", " ", "##", "#"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"XX", "=", 
     RowBox[{"Array", "[", 
      RowBox[{"X", ",", "dim"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"XXX", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"X", "[", "0", "]"}], "}"}], ",", "XX"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aa", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"p1", ">=", "p2"}], ",", 
          RowBox[{"\[Kappa]", "[", 
           RowBox[{"[", 
            RowBox[{"p1", ",", "p1", ",", "p2"}], "]"}], "]"}], ",", 
          RowBox[{"\[Kappa]", "[", 
           RowBox[{"[", 
            RowBox[{"p1", ",", "p2", ",", "p2"}], "]"}], "]"}]}], "]"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"p1", ",", "1", ",", "dim"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p2", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bb", "=", 
     RowBox[{
      FractionBox["1", "24"], "c2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cc", "=", 
     RowBox[{
      FractionBox[
       RowBox[{"Zeta", "[", "3", "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]", " ", "I"}], ")"}], "3"]], "euler"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"3", "!"}]]}], 
       FractionBox[
        RowBox[{"\[Kappa]", ".", "XX", ".", "XX", ".", "XX"}], 
        RowBox[{"X", "[", "0", "]"}]]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", "!"}]], 
       RowBox[{"aa", ".", "XX", ".", "XX"}]}], "+", 
      RowBox[{
       RowBox[{"bb", ".", "XX"}], " ", 
       RowBox[{"X", "[", "0", "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", "!"}]], "cc", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"X", "[", "0", "]"}], ")"}], "2"]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "##", "#", " ", "compute", " ", "second", " ", "derivative", " ", "##", 
     "#"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FF", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"F", ",", 
         RowBox[{"X", "[", "p1", "]"}], ",", 
         RowBox[{"X", "[", "p2", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"p1", ",", "0", ",", "dim"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p2", ",", "0", ",", "dim"}], "}"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.867480683456128*^9, 3.8674806899900303`*^9}, {
   3.867480835608116*^9, 3.867480841080852*^9}, {3.867480896280553*^9, 
   3.86748092937049*^9}, 3.8674809617927237`*^9, {3.867481003917925*^9, 
   3.8674811497387342`*^9}, {3.8674812119297523`*^9, 3.867481230025037*^9}, {
   3.867481294329494*^9, 3.867481294754883*^9}, {3.867481503010564*^9, 
   3.8674815100190783`*^9}, {3.8674815483744783`*^9, 3.867481591266226*^9}, {
   3.867481642613188*^9, 3.8674816612329807`*^9}, {3.867481796317968*^9, 
   3.8674818839481*^9}, {3.8799098002993593`*^9, 3.87990981559678*^9}, {
   3.879912790680264*^9, 3.8799128013630867`*^9}, {3.8799131338128*^9, 
   3.87991313451722*^9}, {3.879913228599983*^9, 3.879913289227395*^9}, {
   3.8799133820253468`*^9, 3.879913411194792*^9}, {3.880039540436343*^9, 
   3.8800395602420473`*^9}, {3.8800396135579243`*^9, 3.880039640408143*^9}, {
   3.880039910881228*^9, 3.880039917226706*^9}, {3.880513632812861*^9, 
   3.880513648134184*^9}, {3.880513737962373*^9, 3.880513760271175*^9}, {
   3.880514192939793*^9, 3.880514195123909*^9}, 3.880514306941105*^9, {
   3.880515824461162*^9, 3.880515893851817*^9}, {3.880515928335758*^9, 
   3.880515941389081*^9}, {3.880516139296681*^9, 3.8805161511504583`*^9}, {
   3.882941217848359*^9, 3.882941233906673*^9}, {3.882947700954481*^9, 
   3.8829477018994513`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"64432fcb-b896-4ebc-bdd7-8e3dd56d2d4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fluxes and fields", "Subsection",
 CellChangeTimes->{{3.8674806754421062`*^9, 3.867480680814226*^9}, {
  3.867480975213331*^9, 3.867480980940929*^9}, {3.867481037939777*^9, 
  3.867481039491406*^9}, {3.867481244582679*^9, 3.867481246710394*^9}, {
  3.86748239776162*^9, 3.867482400385273*^9}, {3.879913002060329*^9, 
  3.879913006156495*^9}},ExpressionUUID->"5dcc1439-5cfe-4743-80fc-\
bba7f8f53cbd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"##", "#", " ", "define", " ", "H"}], "-", " ", 
    RowBox[{"and", " ", "F"}], "-", 
    RowBox[{"fluxes", " ", "##", "#"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"Array", "[", 
      RowBox[{"h1", ",", 
       RowBox[{"dim", "+", "1"}], ",", "0"}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"index", " ", "up"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H2", "=", 
     RowBox[{"Array", "[", 
      RowBox[{"h2", ",", 
       RowBox[{"dim", "+", "1"}], ",", "0"}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"index", " ", "down"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F1", "=", 
     RowBox[{"Array", "[", 
      RowBox[{"f1", ",", 
       RowBox[{"dim", "+", "1"}], ",", "0"}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"index", " ", "up"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2", "=", 
     RowBox[{"Array", "[", 
      RowBox[{"f2", ",", 
       RowBox[{"dim", "+", "1"}], ",", "0"}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"index", " ", "down"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "##", "#", " ", "define", " ", "real", " ", "moduli", " ", "##", "#"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"moduli", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\[Tau]", "->", 
         RowBox[{"c", "+", 
          RowBox[{"I", " ", "s"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"X", "[", "0", "]"}], "->", "1"}], ",", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"Thread", "[", 
         RowBox[{"XX", "->", 
          RowBox[{
           RowBox[{"Array", "[", 
            RowBox[{"u", ",", "dim"}], "]"}], "+", 
           RowBox[{"I", " ", 
            RowBox[{"Array", "[", 
             RowBox[{"v", ",", "dim"}], "]"}]}]}]}], "]"}]}], " ", 
       "\[IndentingNewLine]", "}"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.867482419649665*^9, 3.867482422137319*^9}, {
  3.867482613393708*^9, 3.867482902124646*^9}, {3.867483311947744*^9, 
  3.8674833155127897`*^9}, {3.867504910838375*^9, 3.8675049152763844`*^9}, {
  3.879909966411249*^9, 3.879909968646337*^9}, {3.879912996560363*^9, 
  3.8799129968630657`*^9}, {3.8799133163539057`*^9, 3.879913351809956*^9}, {
  3.880513796071679*^9, 3.8805138074569397`*^9}, {3.880513982332162*^9, 
  3.880514014857214*^9}, {3.882947555526647*^9, 3.882947582013754*^9}, {
  3.88294763894831*^9, 3.882947653716216*^9}, {3.882947909441393*^9, 
  3.882947909926602*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"c9ec1bc7-9851-473d-86ff-4afbffac3a8c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Read data", "Section",
 CellChangeTimes->{{3.8674806754421062`*^9, 3.867480680814226*^9}, {
  3.867480975213331*^9, 3.867480980940929*^9}, {3.867481037939777*^9, 
  3.867481039491406*^9}, {3.867481244582679*^9, 3.867481246710394*^9}, {
  3.86748239776162*^9, 3.867482400385273*^9}, {3.867483108213441*^9, 
  3.867483109165284*^9}},ExpressionUUID->"83f7e8bb-f1cd-43fa-9388-\
30245b247174"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"##", "#", " ", "read", " ", "data", " ", 
    RowBox[{"file", " ", "--"}], " ", "first", " ", "row", " ", "is", " ", 
    "heading", " ", "##", "#"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"data", "=", 
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], ",", 
          RowBox[{"StringJoin", "[", "\"\<data.csv\>\"", "]"}]}], "}"}], 
        "]"}], ",", "\"\<Data\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"##", "#", " ", "extract", " ", "fluxes", " ", "##", "#"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fluxes", "=", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Join", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Thread", "[", 
          RowBox[{"F1", "->", 
           RowBox[{"Round", "[", 
            RowBox[{"data", "[", 
             RowBox[{"[", 
              RowBox[{"p1", ",", 
               RowBox[{"1", ";;", 
                RowBox[{"dim", "+", "1"}]}]}], "]"}], "]"}], "]"}]}], "]"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"Thread", "[", 
          RowBox[{"F2", "->", 
           RowBox[{"Round", "[", 
            RowBox[{"data", "[", 
             RowBox[{"[", 
              RowBox[{"p1", ",", 
               RowBox[{
                RowBox[{"dim", "+", "2"}], ";;", 
                RowBox[{
                 RowBox[{"2", "dim"}], "+", "2"}]}]}], "]"}], "]"}], "]"}]}], 
          "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Thread", "[", 
          RowBox[{"H1", "->", 
           RowBox[{"Round", "[", 
            RowBox[{"data", "[", 
             RowBox[{"[", 
              RowBox[{"p1", ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "dim"}], "+", "3"}], ";;", 
                RowBox[{
                 RowBox[{"3", "dim"}], "+", "3"}]}]}], "]"}], "]"}], "]"}]}], 
          "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Thread", "[", 
          RowBox[{"H2", "->", 
           RowBox[{"Round", "[", 
            RowBox[{"data", "[", 
             RowBox[{"[", 
              RowBox[{"p1", ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"3", "dim"}], "+", "4"}], ";;", 
                RowBox[{
                 RowBox[{"4", "dim"}], "+", "4"}]}]}], "]"}], "]"}], "]"}]}], 
          "]"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"p1", ",", "2", ",", 
         RowBox[{"Length", "[", "data", "]"}]}], "}"}]}], " ", 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "##", "#", " ", "extract", " ", "minimum", " ", "locus", " ", "##", "#"}],
     " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"locus", "=", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Join", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"c", "->", 
            RowBox[{"data", "[", 
             RowBox[{"[", 
              RowBox[{"p1", ",", 
               RowBox[{
                RowBox[{"4", "dim"}], "+", "5"}]}], "]"}], "]"}]}], ",", 
           RowBox[{"s", "->", 
            RowBox[{"data", "[", 
             RowBox[{"[", 
              RowBox[{"p1", ",", 
               RowBox[{
                RowBox[{"4", "dim"}], "+", "6"}]}], "]"}], "]"}]}]}], "}"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"Thread", "[", 
          RowBox[{
           RowBox[{"Array", "[", 
            RowBox[{"u", ",", "dim"}], "]"}], "->", 
           RowBox[{"data", "[", 
            RowBox[{"[", 
             RowBox[{"p1", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"4", "dim"}], "+", "7"}], ";;", 
               RowBox[{
                RowBox[{"5", "dim"}], "+", "6"}]}]}], "]"}], "]"}]}], "]"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"Thread", "[", 
          RowBox[{
           RowBox[{"Array", "[", 
            RowBox[{"v", ",", "dim"}], "]"}], "->", 
           RowBox[{"data", "[", 
            RowBox[{"[", 
             RowBox[{"p1", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"5", "dim"}], "+", "7"}], ";;", 
               RowBox[{
                RowBox[{"6", "dim"}], "+", "6"}]}]}], "]"}], "]"}]}], "]"}]}],
         "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"p1", ",", "2", ",", 
         RowBox[{"Length", "[", "data", "]"}]}], "}"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "##", "#", " ", "extract", " ", "flux", " ", "number", " ", "and", " ", 
     "minimal", " ", "distance", " ", "to", " ", "K\[ADoubleDot]hler", " ", 
     "cone", " ", "##", "#"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nflux", "=", 
     RowBox[{"Round", "[", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"2", ";;", 
          RowBox[{"-", "1"}]}], ",", 
         RowBox[{
          RowBox[{"6", "dim"}], "+", "7"}]}], "]"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cmin", "=", 
     RowBox[{"data", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"2", ";;", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         RowBox[{"6", "dim"}], "+", "8"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "##", "#", " ", "print", " ", "size", " ", "of", " ", "data", " ", "set", 
     " ", "##", "#"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Number of solutions in data set :: \>\"", ",", 
      RowBox[{
       RowBox[{"Length", "[", "data", "]"}], "-", "1"}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQnbPPvG7xhTeOOdxCLSDa+siTThAtqGE4F0T7zJbf
BqL5DGvBtGgDy/Q1QJpJUQxM27sZnFkLpDXWhoDpV7sz34HoOq+qTyD6yZOD
U8NfvHE0O9cyA0SLrY1XiADSXh+q1EH0iUB3HRBdxSmnB6JbWlONQbQG7z9L
EJ33SyIcRC9gv5MEop/n8aSDaIFNHK0g+tq/iWdBdIznITCtoT7pHdi842vB
9KJijmXTgPSBpucrQfSMtXNU616+cbyw/IwmiGb+3WoMovdf3mYGoi8bLLEB
0Tn7XN1AtM5qlnAQ7fLdGUyzhfYVgOiEWwaFIPrXAcmIeiB9agdLNIhOW8R1
qxNIz9rjC6aXJQcVyr8Dhtf6NDANAOIuy/g=
  "],
 CellLabel->"In[18]:=",ExpressionUUID->"0c7b7d00-070b-4cd7-914f-68d0e8b8bb0e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of solutions in data set :: \"\>", "\[InvisibleSpace]", 
   "103452"}],
  SequenceForm["Number of solutions in data set :: ", 103452],
  Editable->False]], "Print",
 CellChangeTimes->{3.880039784752322*^9, 3.880039860663093*^9, 
  3.880514132689118*^9, 3.8805142461659737`*^9, 3.8805144853519373`*^9, 
  3.880516123173994*^9, 3.88051641244564*^9, 3.8805378458382883`*^9, 
  3.881978830614143*^9, 3.882941062321888*^9, 3.882947394445808*^9, 
  3.882947805218734*^9, 3.882947978149933*^9, 3.8830368282397833`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"a1cbe957-2660-41a5-8d3f-d29d51fd7c87"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check minimum", "Section",
 CellChangeTimes->{{3.8674806754421062`*^9, 3.867480680814226*^9}, {
  3.867480975213331*^9, 3.867480980940929*^9}, {3.867481037939777*^9, 
  3.867481039491406*^9}, {3.867481244582679*^9, 3.867481246710394*^9}, {
  3.86748239776162*^9, 3.867482400385273*^9}, {3.867483108213441*^9, 
  3.867483109165284*^9}, {3.867484475668325*^9, 
  3.867484485076847*^9}},ExpressionUUID->"4a49d703-e4fa-4223-ad85-\
909050dbccda"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "##", "#", " ", "specify", " ", "a", " ", "solution", " ", "via", " ", 
      "its", " ", "id"}], "=", "1"}], ",", "...", ",", 
    RowBox[{
     RowBox[{"[", 
      RowBox[{"size", " ", "of", " ", "dataset"}], "]"}], " ", "##", "#"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"id", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "##", "#", " ", "compute", " ", "period", " ", "matrix", " ", "for", " ", 
     "a", " ", "specific", " ", "solution", " ", "##", "#"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FFm", "=", 
     RowBox[{
      RowBox[{"FF", "/.", "moduli"}], "/.", 
      RowBox[{"locus", "[", 
       RowBox[{"[", "id", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"XXXm", "=", 
     RowBox[{
      RowBox[{"XXX", "/.", "moduli"}], "/.", 
      RowBox[{"locus", "[", 
       RowBox[{"[", "id", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ImFXm", "=", 
     RowBox[{
      RowBox[{"Im", "[", "FFm", "]"}], ".", "XXXm"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NNm", "=", 
     RowBox[{
      RowBox[{"Conjugate", "[", "FFm", "]"}], "+", 
      RowBox[{"2", "I", " ", 
       FractionBox[
        RowBox[{"Outer", "[", 
         RowBox[{"Times", ",", "ImFXm", " ", ",", "ImFXm"}], " ", "]"}], 
        RowBox[{"XXXm", ".", "ImFXm"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"##", "#", " ", "check", " ", "minimum", " ", "##", "#"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"check", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"F2", "-", 
            RowBox[{"H2", " ", "\[Tau]"}]}], ")"}], "-", 
          RowBox[{
           RowBox[{"Conjugate", "[", "NNm", "]"}], ".", 
           RowBox[{"(", 
            RowBox[{"F1", "-", 
             RowBox[{"H1", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], "/.", 
        "moduli"}], "/.", 
       RowBox[{"locus", "[", 
        RowBox[{"[", "id", "]"}], "]"}]}], "/.", 
      RowBox[{"fluxes", "[", 
       RowBox[{"[", "id", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Check minimum condition :: \>\"", ",", 
      RowBox[{"Chop", "[", 
       RowBox[{"check", ",", 
        SuperscriptBox["10", 
         RowBox[{"-", "5"}]]}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "##", "#", " ", "show", " ", "flux", " ", "number", " ", "and", " ", 
     "minimal", " ", "distance", " ", "to", " ", "K\[ADoubleDot]hler", " ", 
     "cone", " ", "##", "#"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Flux number :: \>\"", ",", 
      RowBox[{"Nflux", "[", 
       RowBox[{"[", "id", "]"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Distance to K\[ADoubleDot]hler cone :: \>\"", ",", 
      RowBox[{"cmin", "[", 
       RowBox[{"[", "id", "]"}], "]"}]}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.867484527868822*^9, 3.8674846523113003`*^9}, {
   3.867501761331705*^9, 3.867501876177517*^9}, {3.8675019064624434`*^9, 
   3.867501940101302*^9}, {3.867502042860441*^9, 3.86750204545789*^9}, {
   3.867502115024876*^9, 3.8675021329188433`*^9}, {3.8675023012566338`*^9, 
   3.867502302243046*^9}, {3.8675038594834003`*^9, 3.867503932219207*^9}, {
   3.867503965476521*^9, 3.86750408129664*^9}, 3.86750416913354*^9, {
   3.867504567117033*^9, 3.867504569083355*^9}, {3.867504615761973*^9, 
   3.867504619536437*^9}, {3.867504704757185*^9, 3.8675047051277*^9}, {
   3.879912559035828*^9, 3.879912606169881*^9}, {3.879912641089645*^9, 
   3.8799126955791283`*^9}, {3.879913029456813*^9, 3.8799130744840193`*^9}, {
   3.8799134648299*^9, 3.879913544216041*^9}, {3.8800397892812967`*^9, 
   3.8800398181401367`*^9}, {3.8800399724913054`*^9, 3.880039988943696*^9}, {
   3.880514158685257*^9, 3.880514158803759*^9}, {3.8805143152869787`*^9, 
   3.880514315628902*^9}, {3.8805161694890423`*^9, 3.8805161780807056`*^9}, {
   3.880516357482769*^9, 3.880516366405179*^9}, {3.8805164232241983`*^9, 
   3.880516494482266*^9}, {3.880517843314302*^9, 3.8805178667126217`*^9}, {
   3.880517914811201*^9, 3.8805179298031483`*^9}, {3.881979104277763*^9, 
   3.8819792202820263`*^9}, {3.8819793116361227`*^9, 3.881979321308197*^9}, {
   3.8829410735216103`*^9, 3.8829411505405483`*^9}, {3.882941345988104*^9, 
   3.8829413468239717`*^9}, {3.882941407916032*^9, 3.882941416623127*^9}, 
   3.882941492851165*^9, {3.8829474089564257`*^9, 3.882947414869001*^9}, {
   3.8829478246311893`*^9, 3.882947858238533*^9}, {3.882947924514553*^9, 
   3.8829479328640633`*^9}, {3.882948007013976*^9, 3.8829480201073513`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"fe1099ea-78e2-4802-a268-61010f3fd9a5"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Check minimum condition :: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}]}],
  SequenceForm[
  "Check minimum condition :: ", {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.879913509830998*^9, 3.879913545069697*^9}, 
   3.8799234305822268`*^9, 3.880039791767353*^9, 3.880039824083831*^9, 
   3.88003986666325*^9, 3.880039994505351*^9, {3.8805141452322607`*^9, 
   3.8805141595976553`*^9}, 3.8805142013824987`*^9, 3.880514247453727*^9, {
   3.880514312876041*^9, 3.880514316556035*^9}, 3.880514487557858*^9, 
   3.880515814423955*^9, {3.880515846602954*^9, 3.8805159650720882`*^9}, 
   3.8805160566445312`*^9, 3.88051612580083*^9, {3.880516163542884*^9, 
   3.880516178982593*^9}, {3.880516416318934*^9, 3.880516495031302*^9}, {
   3.8805178446542*^9, 3.880517867565114*^9}, {3.880517916094244*^9, 
   3.880517930814286*^9}, 3.880537851164949*^9, {3.8819790950019073`*^9, 
   3.881979177796591*^9}, {3.8819792078619328`*^9, 3.881979221192583*^9}, {
   3.8819793131297626`*^9, 3.881979322218176*^9}, {3.882941076128954*^9, 
   3.8829411523224077`*^9}, {3.882941409083777*^9, 3.882941417812146*^9}, 
   3.8829414936926193`*^9, {3.882947395767394*^9, 3.88294741575528*^9}, 
   3.882947659787916*^9, 3.882947809914583*^9, 3.882947859157291*^9, 
   3.8829479817626123`*^9, 3.8830368315054617`*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"dd181f6a-a12d-496a-af08-7527b2bf55eb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flux number :: \"\>", "\[InvisibleSpace]", "44934"}],
  SequenceForm["Flux number :: ", 44934],
  Editable->False]], "Print",
 CellChangeTimes->{{3.879913509830998*^9, 3.879913545069697*^9}, 
   3.8799234305822268`*^9, 3.880039791767353*^9, 3.880039824083831*^9, 
   3.88003986666325*^9, 3.880039994505351*^9, {3.8805141452322607`*^9, 
   3.8805141595976553`*^9}, 3.8805142013824987`*^9, 3.880514247453727*^9, {
   3.880514312876041*^9, 3.880514316556035*^9}, 3.880514487557858*^9, 
   3.880515814423955*^9, {3.880515846602954*^9, 3.8805159650720882`*^9}, 
   3.8805160566445312`*^9, 3.88051612580083*^9, {3.880516163542884*^9, 
   3.880516178982593*^9}, {3.880516416318934*^9, 3.880516495031302*^9}, {
   3.8805178446542*^9, 3.880517867565114*^9}, {3.880517916094244*^9, 
   3.880517930814286*^9}, 3.880537851164949*^9, {3.8819790950019073`*^9, 
   3.881979177796591*^9}, {3.8819792078619328`*^9, 3.881979221192583*^9}, {
   3.8819793131297626`*^9, 3.881979322218176*^9}, {3.882941076128954*^9, 
   3.8829411523224077`*^9}, {3.882941409083777*^9, 3.882941417812146*^9}, 
   3.8829414936926193`*^9, {3.882947395767394*^9, 3.88294741575528*^9}, 
   3.882947659787916*^9, 3.882947809914583*^9, 3.882947859157291*^9, 
   3.8829479817626123`*^9, 3.8830368315065203`*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"309036d7-22de-4611-acf5-96e6f71d84e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Distance to K\[ADoubleDot]hler cone :: \"\>", 
   "\[InvisibleSpace]", "0.44419480477411355`"}],
  SequenceForm[
  "Distance to K\[ADoubleDot]hler cone :: ", 0.44419480477411355`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.879913509830998*^9, 3.879913545069697*^9}, 
   3.8799234305822268`*^9, 3.880039791767353*^9, 3.880039824083831*^9, 
   3.88003986666325*^9, 3.880039994505351*^9, {3.8805141452322607`*^9, 
   3.8805141595976553`*^9}, 3.8805142013824987`*^9, 3.880514247453727*^9, {
   3.880514312876041*^9, 3.880514316556035*^9}, 3.880514487557858*^9, 
   3.880515814423955*^9, {3.880515846602954*^9, 3.8805159650720882`*^9}, 
   3.8805160566445312`*^9, 3.88051612580083*^9, {3.880516163542884*^9, 
   3.880516178982593*^9}, {3.880516416318934*^9, 3.880516495031302*^9}, {
   3.8805178446542*^9, 3.880517867565114*^9}, {3.880517916094244*^9, 
   3.880517930814286*^9}, 3.880537851164949*^9, {3.8819790950019073`*^9, 
   3.881979177796591*^9}, {3.8819792078619328`*^9, 3.881979221192583*^9}, {
   3.8819793131297626`*^9, 3.881979322218176*^9}, {3.882941076128954*^9, 
   3.8829411523224077`*^9}, {3.882941409083777*^9, 3.882941417812146*^9}, 
   3.8829414936926193`*^9, {3.882947395767394*^9, 3.88294741575528*^9}, 
   3.882947659787916*^9, 3.882947809914583*^9, 3.882947859157291*^9, 
   3.8829479817626123`*^9, 3.883036831507502*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"fa27d6f8-fd06-4898-911f-ec89109dd472"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1149, 907},
WindowMargins->{{Automatic, 396}, {Automatic, 56}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bd756ba6-8167-4da6-b0a0-8e71bbd0c118"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 474, 12, 99, "Title",ExpressionUUID->"1ba76b4a-114a-4740-b159-2d904bcc5f2c"],
Cell[1057, 36, 283, 7, 58, "Text",ExpressionUUID->"bcfb76b6-7a44-4a58-88d9-0114b7d673f3"],
Cell[CellGroupData[{
Cell[1365, 47, 299, 5, 67, "Section",ExpressionUUID->"7af340c0-6ea5-4fe5-9b81-c626753284f9"],
Cell[1667, 54, 403, 9, 35, "Text",ExpressionUUID->"5b1540cd-027c-412a-b679-510bdcb708b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2107, 68, 249, 4, 67, "Section",ExpressionUUID->"9c3281d6-03a7-4845-8202-9709e4fbfe34"],
Cell[CellGroupData[{
Cell[2381, 76, 257, 4, 54, "Subsection",ExpressionUUID->"66afccbf-5016-46b2-92e0-7a3b0ecd252e"],
Cell[2641, 82, 6825, 171, 600, "Input",ExpressionUUID->"64432fcb-b896-4ebc-bdd7-8e3dd56d2d4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9503, 258, 405, 6, 54, "Subsection",ExpressionUUID->"5dcc1439-5cfe-4743-80fc-bba7f8f53cbd"],
Cell[9911, 266, 2862, 71, 262, "Input",ExpressionUUID->"c9ec1bc7-9851-473d-86ff-4afbffac3a8c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[12822, 343, 394, 6, 67, "Section",ExpressionUUID->"83f7e8bb-f1cd-43fa-9388-30245b247174"],
Cell[CellGroupData[{
Cell[13241, 353, 6727, 177, 640, "Input",ExpressionUUID->"0c7b7d00-070b-4cd7-914f-68d0e8b8bb0e"],
Cell[19971, 532, 672, 13, 24, "Print",ExpressionUUID->"a1cbe957-2660-41a5-8d3f-d29d51fd7c87"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20692, 551, 447, 7, 67, "Section",ExpressionUUID->"4a49d703-e4fa-4223-ad85-909050dbccda"],
Cell[CellGroupData[{
Cell[21164, 562, 5157, 117, 391, "Input",ExpressionUUID->"fe1099ea-78e2-4802-a268-61010f3fd9a5"],
Cell[CellGroupData[{
Cell[26346, 683, 2185, 36, 44, "Print",ExpressionUUID->"dd181f6a-a12d-496a-af08-7527b2bf55eb"],
Cell[28534, 721, 1420, 23, 24, "Print",ExpressionUUID->"309036d7-22de-4611-acf5-96e6f71d84e6"],
Cell[29957, 746, 1503, 25, 24, "Print",ExpressionUUID->"fa27d6f8-fd06-4898-911f-ec89109dd472"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


